Audio Source Separation via Multi-Scale Learning with Dilated Dense U-Nets

Modern audio source separation techniques rely on optimizing sequence model architectures such as, 1D-CNNs, on mixture recordings to generalize well to unseen mixtures. Specifically, recent focus is on time-domain based architectures such as Wave-U-Net which exploit temporal context by extracting multi-scale features. However, the optimality of the feature extraction process in these architectures has not been well investigated. In this paper, we examine and recommend critical architectural changes that forge an optimal multi-scale feature extraction process. To this end, we replace regular $1-$D convolutions with adaptive dilated convolutions that have innate capability of capturing increased context by using large temporal receptive fields. We also investigate the impact of dense connections on the extraction process that encourage feature reuse and better gradient flow. The dense connections between the downsampling and upsampling paths of a U-Net architecture capture multi-resolution information leading to improved temporal modelling. We evaluate the proposed approaches on the MUSDB test dataset. In addition to providing an improved performance over the state-of-the-art, we also provide insights on the impact of different architectural choices on complex data-driven solutions for source separation.

==> fig/genplots/.ipynb_checkpoints/genfigs-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# How does dense help"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "srcs = ['other','vocal','drums','bass']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(4, 2)"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dense1 = np.array([0.4786989071,\n",
    "-4.73236806,\n",
    "0.139345996,\n",
    "-2.881396154])[:,np.newaxis]\n",
    "\n",
    "dense3 = np.array([0.6339252905,\n",
    "-4.273624605,\n",
    "1.015840978,\n",
    "-2.278259071])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dense_all = np.concatenate((dense1,dense3),axis=1)\n",
    "dense_all.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4)+0.25,dense_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4),dense_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "#bar3 = plt.barh(np.arange(4)+0.25,dense_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "plt.legend(['Num. Dense Blocks = 1', 'Num. Dense Blocks = 3', 'Adaptive Dense Dilation'],fontsize=20)\n",
    "\n",
    "for rect in bar1 + bar2:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.6,2.5])\n",
    "\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.125,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../dense_1_vs_3.pdf',bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "dilated_1 = np.array([-4.684814193,\n",
    "0.2695561885,\n",
    "-3.101878507,\n",
    "0.468419649])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_512 = np.array([-4.488293692,\n",
    "0.9744822233,\n",
    "-2.00238844,\n",
    "0.3765183554])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_adaptive = np.array([-3.786930737,\n",
    "2.163495044,\n",
    "-0.7383974187,\n",
    "0.9527720073])[:,np.newaxis]\n",
    "\n",
    "dilated_all = np.concatenate((dilated_1,dilated_512, dilated_adaptive),axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4)-0.25,dilated_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4),dilated_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "bar3 = plt.barh(np.arange(4)+0.25,dilated_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "\n",
    "plt.legend(['Dilation Rate = 1', 'Dilation Rate = 512', 'Adaptive Dilation'],fontsize=20)\n",
    "\n",
    "\n",
    "for rect in bar1 + bar2 + bar3:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.3,3.3])\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.125,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../dilated_1_vs_512_adaptive.pdf',bbox_inches = 'tight')\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "baseline = np.array([-3.29283056,\n",
    "1.43458622,\n",
    "-1.934860275,\n",
    "0.9864819439])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_adaptive = np.array([-3.786930737,\n",
    "2.163495044,\n",
    "-0.7383974187,\n",
    "0.9527720073])[:,np.newaxis]\n",
    "\n",
    "dense_adaptive = np.array([-2.986495767,\n",
    "2.449952471,\n",
    "-1.023230309,\n",
    "1.187621649])[:,np.newaxis]\n",
    "\n",
    "arch_all = np.concatenate((baseline, dilated_adaptive, dense_adaptive),axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4)-0.25,arch_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4),arch_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "bar3 = plt.barh(np.arange(4)+0.25,arch_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "\n",
    "plt.legend(['Baseline', 'Adative Dilation', 'Adaptive Dense Dilation'],fontsize=20)\n",
    "\n",
    "\n",
    "for rect in bar1 + bar2 + bar3:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.2,3.5])\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.125,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../baseline_dilated_dense.pdf',bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "dilated_1 = np.array([-4.684814193,\n",
    "0.2695561885,\n",
    "-3.101878507,\n",
    "0.468419649])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_512 = np.array([-4.488293692,\n",
    "0.9744822233,\n",
    "-2.00238844,\n",
    "0.3765183554])[:,np.newaxis]\n",
    "\n",
    "dilated_all = np.concatenate((dilated_1,dilated_512),axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4),dilated_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4)+0.25,dilated_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "#bar3 = plt.barh(np.arange(4)+0.25,dilated_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "\n",
    "plt.legend(['Dilation Rate = 1', 'Dilation Rate = 512'],fontsize=20)\n",
    "\n",
    "\n",
    "for rect in bar1 + bar2:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.5,2.5])\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.35,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../dilated_1_vs_512.pdf',bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> fig/genplots/genfigs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# How does dense help"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "srcs = ['other','bass','drums','vocal']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(4, 2)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dense1 = np.array([0.4786989071,\n",
    "-2.881396154,\n",
    "0.139345996,\n",
    "-4.73236806])[:,np.newaxis]\n",
    "\n",
    "dense3 = np.array([0.6339252905,\n",
    "-2.278259071,\n",
    "1.015840978,\n",
    "-4.273624605])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dense_all = np.concatenate((dense1,dense3),axis=1)\n",
    "dense_all.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4)+0.25,dense_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4),dense_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "#bar3 = plt.barh(np.arange(4)+0.25,dense_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "plt.legend(['Num. Dense Blocks = 1', 'Num. Dense Blocks = 3', 'Adaptive Dense Dilation'],fontsize=20)\n",
    "\n",
    "for rect in bar1 + bar2:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.6,2.5])\n",
    "\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.25,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../dense_1_vs_3.pdf',bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "dilated_1 = np.array([0.468419649,\n",
    "-3.101878507,\n",
    "0.2695561885,\n",
    "-4.684814193])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_512 = np.array([0.3765183554,\n",
    "-2.00238844,\n",
    "0.9744822233,\n",
    "-4.488293692])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_adaptive = np.array([0.9527720073,\n",
    "-0.7383974187,\n",
    "2.163495044,\n",
    "-3.786930737])[:,np.newaxis]\n",
    "\n",
    "dilated_all = np.concatenate((dilated_1,dilated_512, dilated_adaptive),axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4)-0.25,dilated_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4),dilated_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "bar3 = plt.barh(np.arange(4)+0.25,dilated_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "\n",
    "plt.legend(['Dilation Rate = 1', 'Dilation Rate = 512', 'Adaptive Dilation'],fontsize=20)\n",
    "\n",
    "\n",
    "for rect in bar1 + bar2 + bar3:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.5,3.3])\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.125,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../dilated_1_vs_512_adaptive.pdf',bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "baseline = np.array([0.9864819439,\n",
    "-1.934860275,\n",
    "1.43458622,\n",
    "-3.29283056])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_adaptive = np.array([0.9527720073,\n",
    "-0.7383974187,\n",
    "2.163495044,\n",
    "-3.786930737])[:,np.newaxis]\n",
    "\n",
    "dense_adaptive = np.array([1.187621649,\n",
    "-1.023230309,\n",
    "2.449952471,\n",
    "-2.986495767])[:,np.newaxis]\n",
    "\n",
    "arch_all = np.concatenate((baseline, dilated_adaptive, dense_adaptive),axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4)-0.25,arch_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4),arch_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "bar3 = plt.barh(np.arange(4)+0.25,arch_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "\n",
    "plt.legend(['Baseline', 'Adative Dilation', 'Adaptive Dense Dilation'],fontsize=20)\n",
    "\n",
    "\n",
    "for rect in bar1 + bar2 + bar3:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.2,3.5])\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.125,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../baseline_dilated_dense.pdf',bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "dilated_1 = np.array([0.468419649,\n",
    "-3.101878507,\n",
    "0.2695561885,\n",
    "-4.684814193])[:,np.newaxis]\n",
    "\n",
    "\n",
    "dilated_512 = np.array([0.3765183554,\n",
    "-2.00238844,\n",
    "0.9744822233,\n",
    "-4.488293692])[:,np.newaxis]\n",
    "\n",
    "dilated_all = np.concatenate((dilated_1,dilated_512),axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "ax = plt.gca()\n",
    "ax.grid(zorder=0,linestyle='--',color='lightgray')\n",
    "bar1 = plt.barh(np.arange(4),dilated_all[:,0],color='lightblue',height=0.25,align='edge',edgecolor='k',linewidth=2,zorder=2)\n",
    "bar2 = plt.barh(np.arange(4)+0.25,dilated_all[:,1],color='salmon',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "#bar3 = plt.barh(np.arange(4)+0.25,dilated_all[:,2],color='lightyellow',align='edge',height=0.25,edgecolor='k',linewidth=2,zorder=3)\n",
    "\n",
    "plt.legend(['Dilation Rate = 1', 'Dilation Rate = 512'],fontsize=20)\n",
    "\n",
    "\n",
    "for rect in bar1 + bar2:\n",
    "    width = rect.get_width()\n",
    "    if width < 0:\n",
    "        s = -1\n",
    "    else:\n",
    "        s = 1\n",
    "    plt.text(width +s*0.45, rect.get_y() + rect.get_height()/2.0 -0.1, '%1.2f' % float(width), \n",
    "             ha='center', va='bottom', fontsize=15, color='darkblue')\n",
    "\n",
    "plt.xlim([-5.5,2.5])\n",
    "plt.axvline(0, color='k',linewidth=2)\n",
    "plt.yticks(np.arange(4)+0.25,srcs, fontsize=20)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.xlabel('Mean SDR (dB)', fontsize=20)\n",
    "plt.savefig('../dilated_1_vs_512.pdf',bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

